Stochastic and a posteriori optimization to mitigate coil manufacturing errors in stellarator design

It was recently shown in [Wechsung et. al., Proc. Natl. Acad. Sci. USA, 2022] that there exist electromagnetic coils that generate magnetic fields which are excellent approximations to quasi-symmetric fields and have very good particle confinement properties. Using a Gaussian process based model for coil perturbations, we investigate the impact of manufacturing errors on the performance of these coils. We show that even fairly small errors result in noticeable performance degradation. While stochastic optimization yields minor improvements, it is not able to mitigate these errors significantly. As an alternative to stochastic optimization, we then formulate a new optimization problem for computing optimal adjustments of the coil positions and currents without changing the shapes of the coil. These a-posteriori adjustments are able to reduce the impact of coil errors by an order of magnitude, providing a new perspective for dealing with manufacturing tolerances in stellarator design.

==> plots/convolution.py <==
import numpy as np
import matplotlib.pyplot as plt

def saw(x):
    y = abs(x) % 1
    return np.minimum(y, 1-y)

def fun1(x):
    return abs(x)**1.1 + saw(3*x) + 0.1 * np.sin(2*np.pi*x)


def fun1convoluted(x):
    z = 0.2*np.random.standard_normal(size=1000)
    xz = x[:, None] + z[None, :]
    return np.mean(fun1(xz), axis=1)

xs = np.linspace(-5, 5, 1000)
ys = fun1(xs)
zs = fun1convoluted(xs)
# plt.plot(xs, ys)
# plt.plot(xs, zs)
# plt.show()

np.savetxt(
    "fun1.txt", np.asarray([xs, ys, zs]).T, delimiter=",",
    header="x,y,z", comments="")




def fun2(x):
    # return np.minimum(x**(-12) + 0.1*x + 0.04 * np.sin(0.6*2*np.pi*(x-1.5)), 2)
    return np.minimum(x**(-12) + 0.1*x + 0.02 * np.sin(0.6*2*np.pi*(x-1.5)), 2) + np.maximum(x-4, 0)**2


def fun2convoluted(x):
    z = 0.3*np.random.standard_normal(size=1000)
    xz = x[:, None] + z[None, :]
    return np.mean(fun2(xz), axis=1)

xs = np.linspace(0.8, 5, 1000)
ys = fun2(xs)
print(xs[np.argmin(ys)], np.min(ys))
zs = fun2convoluted(xs)
print(xs[np.argmin(zs)], np.min(zs))
plt.plot(xs, ys)
plt.plot(xs, zs)
plt.show()

np.savetxt(
    "fun2.txt", np.asarray([xs, ys, zs]).T, delimiter=",",
    header="x,y,z", comments="")

